On one-loop amplitudes in gauge theories

We propose a new ``universal expansion" for one-loop amplitudes with arbitrary number of gluons in $D$ dimensions, which holds for general gauge theories with gluons/fermions/scalars in the loop, including pure and supersymmetric Yang-Mills theories. It expresses the $n$-gluon amplitudes as a linear combination of universal scalar-loop amplitudes with $n{-}m$ gluons and $m$ scalars, multiplied by gauge-invariant building blocks (defined for general gauge theories); the integrands of these scalar-loop amplitudes are given in terms of tree-level objects attached to the scalar loop, or by differential operators acting on the most important part which is proportional to $D$ (with $m=0$). We present closed-formula for these one-loop integrands and prove them by showing that the single cuts are correctly reproduced by the gluing of an additional pair of gluons (fermions/scalars) in the forward limit, plus $n$ gluons in a tree amplitude.

==> anc/1loop_expansion.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Feynman Rule*)


collecteDen[expr_]:=Plus@@Factor[Plus@@@GatherBy[List@@Expand[expr],Denominator]]

Xvariable[expr__,n_]:=Module[{out},
out=expr/.split/.{Subscript[s, i_,j_]:>  Subscript[X, i,j+1]+Subscript[X, i+1,j]-Subscript[X, i,j]-Subscript[X, i+1,j+1]}/.Subscript[X, i_,i_]:>0;
out=out/.Subscript[X, a_,b_]:>Subscript[X, Mod[a,n,1],Mod[b,n,1]]/.{Subscript[X, x__]:> Subscript[X, Sequence@@Sort[{x}]]}/.Subscript[X, 1,n]->0/.Subscript[X, i_,i_]:>0/.Subscript[X, i_,j_]:>0/;Abs[i-j]==1;
Return[out]];

ToPlanarVar[expr_,n_]:=expr/.Subscript[l, i_]:>Subscript[l, i,z]/. Subscript[k, i_]\[CenterDot]Subscript[k, j_]:>Subscript[l, Mod[i+1,n,1],i]\[CenterDot]Subscript[l, Mod[j+1,n,1],j]/. Subscript[l, i__]\[CenterDot]Subscript[k, j_]:>Subscript[l, i]\[CenterDot]Subscript[l, Mod[j+1,n,1],j]/. Subscript[l, i_,j_]\[CenterDot]Subscript[l, k_,l_]:>1/2 (Subscript[X, i,l]+Subscript[X, j,k]-Subscript[X, i,k]-Subscript[X, j,l]/. {Subscript[X, a_,a_]:>0,Subscript[X, a_Integer,b_Integer]/;b-a<2:>0,Subscript[X, 1,n]->0})/.Subscript[l, i_,z_]:>Subscript[l, i]/.Subscript[X, i_Integer,z_Symbol]:>Subscript[Y, i]/.Subscript[X, z_Symbol,i_Integer]:>Subscript[Y, i]

removeScalelessY[expr_,n_]:=Module[{return=Expand[expr]},return=Select[return,Length[Cases[Variables[Denominator@#],Subscript[Y, i_]]]>1&];Select[return,!MemberQ[Table[{Subscript[Y, i],Subscript[Y, i+1]},{i,n-1}]~Join~{{Subscript[Y, 1],Subscript[Y, n]}},Cases[Variables[Denominator@#],Subscript[Y, i_]]]&]];

SetAttributes[CenterDot,Orderless]

Subscript[X, i_,j_]/;i>j:=Subscript[X, j,i]
Subscript[k, i_]\[CenterDot]Subscript[\[Epsilon], i_]:=0
Subscript[\[Epsilon], i_]\[CenterDot]Subscript[\[Epsilon], i_]:=0
Subscript[k, i_]\[CenterDot]Subscript[k, i_]:=0


Clear[trV,mycdot]
trV[{}]:=trv[{}]
trV[f_List]:=Module[{fieldstrength,contract},
fieldstrength[i_]:={{Subscript[k, i],Subscript[\[Epsilon], i]},{-Subscript[\[Epsilon], i],Subscript[k, i]}};
contract[{{a_,b_},{c_,d_},e___}]:=b\[CenterDot]c contract[{{a,d},e}];
contract[{{a_,b_}}]:=a\[CenterDot]b;
Plus@@((contract/@Tuples[fieldstrength/@f])/.reduceCenterDot)]

mycdot[vec1_,vec2_]:=vec1\[CenterDot]vec2
mycdot[vec1_,f__,vec2_]:=Module[{fieldstrength,contract},
fieldstrength[i_]:={{Subscript[k, i],Subscript[\[Epsilon], i]},{-Subscript[\[Epsilon], i],Subscript[k, i]}};
contract[{{a_,b_},{c_,d_},e___}]:=b\[CenterDot]c contract[{{a,d},e}];
contract[{{a_,b_}}]:=vec1\[CenterDot]a b\[CenterDot]vec2;
Plus@@((contract/@Tuples[fieldstrength/@{f}])//.reduceCenterDot)]


(*Generate the poles of diagrams corresponding to commutators com*)
oneloopole[com_]:=Module[{return,n=Length[Flatten[com]],Yp,Xp},
Yp=Product[Subscript[Y, Mod[1+Last[Flatten@{i}],n,1]],{i,com}];
Xp=Times@@s/@DeleteCases[com,_Integer];
Xp=Xp//.s[i_]/;!IntegerQ[i]:>Subscript[s, Sequence@@Flatten[i]]Times@@s/@i/.s[i_]:>1;
Xp=Xvariable[Xp,n];
Xp Yp]
oneloopole[{a_Integer,b_List}]:=Module[{n=Length[Flatten[b]]+1},Subscript[X, a,Mod[a+1,n,1]]Xvariable[Subscript[Y, a] Subscript[Y, First[Flatten[b]]]Times@@s/@DeleteCases[b,_Integer]//.s[i_]/;!IntegerQ[i]:>Subscript[s, Sequence@@Flatten[i]]Times@@s/@i/.s[i_]:>1,n]]
oneloopole[{b_List,a_Integer}]:=Module[{n=Length[Flatten[b]]+1},Subscript[X, a,Mod[a+1,n,1]]Xvariable[Subscript[Y, a] Subscript[Y, First[Flatten[b]]]Times@@s/@DeleteCases[b,_Integer]//.s[i_]/;!IntegerQ[i]:>Subscript[s, Sequence@@Flatten[i]]Times@@s/@i/.s[i_]:>1,n]]


Clear[current,expandcurrent]
current[{i_,j_,k_}]:={{i,j,k},{{i,j},k},{i,{j,k}}}
current[{i_}]:={i}
current[b_List]:=Table[Sequence@@Tuples[{current[b[[;;c]]],current[b[[c+1;;]]]}],{c,Length[b]-1}]~Join~(Union@@Table[Table[Sequence@@Tuples[{current[b[[;;c]]],current[b[[c+1;;d]]],current[b[[d+1;;]]]}],{d,c+1,Length[b]-1}],{c,Length[b]-2}])
expandcurrent[expr_]:=Module[{return},return=expr//.{tr[{i___,{a_,b_,c_,d__},o___}]:>Sum[tr[{i,br,o}],{br,current[{a,b,c,d}]}]};
return=return/.{tr[{i___,{a_Integer,b_Integer,c_Integer},o___}]:>Sum[tr[{i,br,o}],{br,current[{a,b,c}]}]}];


oneloopdiags[n_]:=Module[{diags},diags=Sequence@@@(Gon[n,2]/.removeGonmasslessbubble/.tr[x_]:>Tuples[Table[current[i],{i,x}]])]


transpolartometric[i_List,n_]:=Sort[{Sort@Flatten[i],Sort@Complement[Range[n],Flatten[i]]}][[1]]
$AmpYM[{a_,b_,c_}]:=(Subscript[k, a]\[CenterDot]Subscript[\[Epsilon], c] Subscript[\[Epsilon], a]\[CenterDot]Subscript[\[Epsilon], b]+Subscript[k, c]\[CenterDot]Subscript[\[Epsilon], b] Subscript[\[Epsilon], a]\[CenterDot]Subscript[\[Epsilon], c]+Subscript[k, b]\[CenterDot]Subscript[\[Epsilon], a] Subscript[\[Epsilon], b]\[CenterDot]Subscript[\[Epsilon], c])
$AmpYM[{a_,b_,c_,d_}]:=1/2 Subscript[\[Epsilon], a]\[CenterDot]Subscript[\[Epsilon], c]Subscript[\[Epsilon], b]\[CenterDot]Subscript[\[Epsilon], d]


Clear[$vertexym]

transle[Subscript[l, i_]\[CenterDot]Subscript[\[Epsilon], j_],n_,blob_]:=Module[{t1},t1=SequenceCases[cyclicity[Range[n],i],{___,Mod[j-1,n,1]}][[1]];
If[SubsetQ[Flatten[blob],t1],Subscript[l, j]\[CenterDot]Subscript[\[Epsilon], j]-Sum[Subscript[k, a]\[CenterDot]Subscript[\[Epsilon], j],{a,t1}],Subscript[l, j]\[CenterDot]Subscript[\[Epsilon], j]+Sum[Subscript[k, a]\[CenterDot]Subscript[\[Epsilon], j],{a,Complement[Range[n],t1]}]]]

$vertexym[{a__},n_]:=$AmpYM[{a,Flatten[{a}]}]/.Subscript[\[Epsilon], i_List]:>Subscript[\[Epsilon], transpolartometric[i,n]]/.Subscript[k, Flatten[{a}]]->-Sum[Subscript[k, i],{i,Flatten[{a}]}]/.Subscript[k, i_List]:>Sum[Subscript[k, j],{j,Flatten[{i}]}]
amplargeDsinglediag[diag_,n_]:=Product[-(Subscript[l, i]\[CenterDot]Subscript[\[Epsilon], i]),{i,Cases[diag,_Integer]}]/oneloopole[diag] Product[Expand[Product[$vertexym[i,n],{i,Cases[Level[{blob},\[Infinity]],_List]}]]//.Subscript[\[Epsilon], i_]\[CenterDot]x_ Subscript[\[Epsilon], i_]\[CenterDot]y_:>x\[CenterDot]y/.Subscript[\[Epsilon], i_List]:>-Subscript[l, Mod[Flatten[blob][[-1]]+1,n,1]]//.reduceCenterDot/.Subscript[l, i_]\[CenterDot]Subscript[\[Epsilon], j_]:>transle[Subscript[l, i]\[CenterDot]Subscript[\[Epsilon], j],n,blob],{blob,Cases[diag,_List]}]


YMoneloopLargeD[n_]:=Sum[amplargeDsinglediag[diag,n],{diag,oneloopdiags[n]}]


(* ::Subsection:: *)
(*FL*)


$AmpYMLargeDseed[n_]:=Module[{ampYM,PlanarCubicTreespre,v,w,e,culi,fg,$path,path},
PlanarCubicTreespre=Expand[culi@@Range[n-1]//. {culi[i__]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(j\), \(Length[{i}] - 1\)]\((v[{i}[\([1 ;; j]\)], {i}[\([j + 1 ;; All]\)]]\ culi @@ {i}[\([1 ;; j]\)]\ culi @@ {i}[\([j + 1 ;; All]\)] /. culi[_] -> 1)\)\)}];
ampYM=Function[sl,fg=(Function[sll,Fold[#1 $path[#2]//. $path[ii___,j_] e[j_,j1_]:>$path[ii,j,j1]/. {$path[_]->1,$path->path}&,sll,Prepend[Range[2,n-1],n]]]/@#1&)[(#1/. {e[1,i_]:>-w[{1,i},e[i,1]],e[i_,1]:>w[{1,i},e[i,1]]}//. {w[i1_,i2_] e[i3_,i4_]/;IntersectingQ[i1,{i3,i4}]:>If[MemberQ[i1,i3],-w[Append[i1,i4],i2 e[i4,i3]],w[Append[i1,i3],i2 e[i3,i4]]]}/. w[i1_,i2_]:>i2&)[Expand[(sl/. v[i_,j_]:>\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(i1\), \(i\)]\(
\*UnderoverscriptBox[\(\[Sum]\), \(j1\), \(j\)]e[i1, j1]\)\)) \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(ii\), \(Range[n - 1]\)]\(e[n, ii]\)\)]]];fg/(sl/. {_Integer}->Sequence[]/. v[i___]:>Times@@(Subscript[X, #1[[1]],Mod[#1[[-1]]+1,n,1]]&)/@{i})];
(#1&)[(Coefficient[#1,path[n,1]]/. path[i__]:>mycdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}\[LeftDoubleBracket]1\[RightDoubleBracket]\)]\),Sequence@@{i}[[2;;-2]],\!\(\*SubscriptBox[\(k\), \({i}\[LeftDoubleBracket]\(-1\)\[RightDoubleBracket]\)]\)]&)[ampYM/@PlanarCubicTreespre]]//basistrv]


YMoneloopLargeDFL[n_]:=Module[{return},
return=$AmpYMLargeDseed[n+2]/.{1/Subscript[X, 2,n+1]->0,1/Subscript[X, 2,n+2]->0,1/Subscript[X, 3,n+2]->0}/.Subscript[k, 1]->l//Expand;
return=return;
return=myperm[return,Range[n+2],{z,Sequence@@Range[n],1}]/.{Subscript[X, z,1]->0,Subscript[X, 1,z]->0}/.Subscript[X, i_Integer,z]:>Subscript[Y, i]/.Subscript[X, z,i_Integer]:>Subscript[Y, i];
return=return/Subscript[Y, 1]/.l\[CenterDot]Subscript[\[Epsilon], i_]:>Subscript[l, i]\[CenterDot]Subscript[\[Epsilon], i]-Sum[Subscript[k, a]\[CenterDot]Subscript[\[Epsilon], i],{a,1,i-1}]/.l\[CenterDot]Subscript[k, i_]:>Subscript[l, 1]\[CenterDot]Subscript[k, i]//Expand;
return=return+Sum[myperm[return,Range[n],cyclicity[Range@n,i]]/.MapThread[Rule,{Table[1/Subscript[Y, j],{j,i-1}],Table[0,{j,i-1}]}],{i,2,n}]]


(* ::Subsection:: *)
(*Operator*)


trvbasis[n_]:={trv[{}]}~Join~(Table[Table[trv[j],{j,Permutations[i]}],{i,Subsets[Range[n],{2,n}]}]/.trv[x_]:>basistrv[trv[x]]//Variables)


split:=Subscript[s,i__]:>Sum[Subscript[s,Sequence@@j],{j,Subsets[{i},{2}]}];
Basis[expr_,n_]:=Module[{return=expr/.split/.Subscript[s, i_,j_]:> Subscript[k, i]\[CenterDot]Subscript[k, j]},
return=return/.x_\[CenterDot]Subscript[k, n]:> -Sum[x\[CenterDot]Subscript[k, a],{a,1,n-1}]/.Subscript[\[Epsilon], n]\[CenterDot]Subscript[k, 1]-> -Sum[Subscript[\[Epsilon], n]\[CenterDot]Subscript[k, a],{a,2,n-1}];
return=return//.Subscript[k, 1]\[CenterDot]Subscript[k, n-1]-> Subscript[s, Sequence@@(Range[2,n-2]~Join~{n})]/.split/.Subscript[s, i_,j_]:> Subscript[k, i]\[CenterDot]Subscript[k, j]/.x_\[CenterDot]Subscript[k, n]:> -Sum[x\[CenterDot]Subscript[k, a],{a,1,n-1}]]

myperm[expr_,l__,list__]:=Module[{return=expr,var=Variables@expr},
return/. Table[var[[i]]-> (var[[i]]/.Table[l[[b]]->list[[b]],{b,1,Length@l}]),{i,1,Length@var}]
]

cyclicity[list_,a_]:=Module[{$list=list},While[$list[[1]]=!=a,$list=Append[$list[[2;;All]],$list[[1]]]];$list]
cyclicity[slot_]:=Table[Join[slot[[i;;All]],slot[[1;;i-1]]],{i,Length[slot]}]

basistrv[expr_]:=expr/.trv[{}]:>$trv[{}]/.trv[x_]:>trv[cyclicity[x,Min[x]]]/.trv[x_]/;x[[2]]>x[[-1]]:>(-1)^Length[x] trv[cyclicity[Reverse[x],Min[x]]]/.$trv[{}]->trv[{}]

reduceCenterDot={ex__\[CenterDot](i__ j_Integer):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_CenterDot):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_Power):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_Plus):>(ex\[CenterDot](#1 i)&)/@j,ex__\[CenterDot]i_Plus:>(ex\[CenterDot]#1&)/@i,ex__\[CenterDot](i__ j_Rational):>j ex\[CenterDot]Times[i]};

ToXloopNpt[expr_,n_]:=expr/. Subscript[k, i_]\[CenterDot]Subscript[k, j_]:>Subscript[l, Mod[i+1,n,1],i]\[CenterDot]Subscript[l, Mod[j+1,n,1],j]/. Subscript[l, i__]\[CenterDot]Subscript[k, j_]:>Subscript[l, i]\[CenterDot]Subscript[l, Mod[j+1,n,1],j]/. Subscript[l, i_,j_]\[CenterDot]Subscript[l, k_,l_]:>1/2 (Subscript[X, i,l]+Subscript[X, j,k]-Subscript[X, i,k]-Subscript[X, j,l]/. {Subscript[X, a_,a_]:>0,Subscript[X, a_Integer,b_Integer]/;b-a<2:>0,Subscript[X, 1,n]->0})

ord[id_,\[Sigma]_]:=Product[Sign[Position[id,x[[1]]][[1,1]]-Position[id,x[[2]]][[1,1]]],{x,Partition[Reverse[\[Sigma]],2,1][[;;-2]]}](*|\[Sigma]|>1*)


(* ::Input:: *)
(*(*select gon*)*)


Clear[Gon,removeGonmasslessbubble,branch,expandbranch]

(*Generate (k>=m)\[Dash]Partion of ordered l={i1<i2<...<in}*)
Gon[l_List,m_]:=Module[{return,n,cut,cutt},n=Length@l; cut=Subsets[Range[n],{m,n}];
cutt=Table[Insert[l,a,Map[List,pos]]//RotateLeft[#,pos[[1]]]&//SequenceSplit[#,{a}]&,{pos,cut}];
return=Table[tr@SortBy[elem,Min],{elem,cutt}]]

Gon[l_List,{m_}]:=Module[{return,n,cut,cutt},n=Length@l; cut=Subsets[Range[n],{m}];
cutt=Table[Insert[l,a,Map[List,pos]]//RotateLeft[#,pos[[1]]]&//SequenceSplit[#,{a}]&,{pos,cut}];
return=Table[tr@SortBy[elem,Min],{elem,cutt}]]

Gon[n_Integer,m_]:=Gon[Range@n,m]

removeGonmasslessbubble={tr[{{a_Integer},b_List}]:>Sequence[],tr[{b_List,{a_Integer}}]:>Sequence[]};

(*Generate all the diagram/commutator of branch (Subscript[i, 1],..,Subscript[i, k])*)
branch[{i_,j_}]:={{i,j}}
branch[{i_}]:={i}
branch[b_List]:=Table[Sequence@@Tuples[{branch[b[[;;c]]],branch[b[[c+1;;]]]}],{c,Length[b]-1}]

expandbranch={tr[{i___,{a_,b_,c__},o___}]:>Sum[tr[{i,br,o}],{br,branch[{a,b,c}]}]};

Clear[Commutator]
Commutator[name_][{i___,{a_Integer},j___}]:=Commutator[name][{i,a,j}]
Commutator[name_][{i___,{a__,b__},e___}]:=Commutator[name][{i,a,b,e}]-Commutator[name][{i,b,a,e}]
Commutator[name_][{x__Integer}]:=name[{x}]


Clear[judgeintersection,SelectBlob,rebloborder,SelectBlobPerm]

judgeintersection[Order_,order_]:=Module[{pos},pos=Position[order,#]&/@Order//Flatten;
MemberQ[cyclicity[Sort[pos]],pos]||MemberQ[cyclicity[Reverse[Sort[pos]]],pos]]

(*select*)SelectBlob[order_,n_]:=Module[{originalgon,judge,return},
originalgon=Gon[n,2](*/.removeGonmasslessbubble*);
judge=Table[(judgeintersection[order,Last[#]]&/@Variables[i//.expandbranch/.tr[x_]:>Commutator[trv][x]//basistrv])//MemberQ[#,True]&
,{i,originalgon}];
return=Pick[originalgon,judge];
return=return/.(Rule[#,Sequence[]]&/@Complement[Range[n],order])//.tr[{a___,{},b___}]:>Sequence[]/.tr[{x_}]:>Sequence[]//DeleteDuplicates;
return=return/.tr[x__]:>scalarblob[cyclicity[x,SelectFirst[x,MemberQ[#,Min[order]]&]]]//DeleteDuplicates]

rebloborder[order_,scalarblob_]:=Table[SelectFirst[SequenceCases[Join[order,order[[;;-2]]]/.a_Integer:>Null/;!MemberQ[i,a],{__Integer}],Length[#]==Length[i]&],{i,scalarblob}];
(*after rebloborder*)regonorder[order_,scalarblob_]:=Head[scalarblob][SortBy[Last[scalarblob],Position[cyclicity[order,Last[scalarblob][[1,1]]],First[#]]&]]

(*select & perm*)SelectBlobPerm[order_,n_]:=SelectBlob[order,n]/.scalarblob[x_]:>scalarblob[rebloborder[order,x]]


signofpermblob[order_,scalarblob_]:=ord[Sort[#],#]&[First@@SequencePosition[cyclicity[order,scalarblob[[1,1]]],#]&/@scalarblob]

bloboperator[{i_,j_},scalarblob_]:=Subscript["\!\(\*SuperscriptBox[\(\[PartialD]\), \(+\)]\)", {i}]Subscript["\!\(\*SuperscriptBox[\(\[PartialD]\), \(+\)]\)", {j}]
bloboperator[order_,scalarblob_]:=signofpermblob[order,scalarblob]If[Length[scalarblob]==2,2,1](*(-1)^Length[Flatten[scalarblob]]*)Product[Subscript["\!\(\*SuperscriptBox[\(\[PartialD]\), \(+\)]\)", i],{i,scalarblob}]
Bloboperators[alpha_]:=Module[{beta=Position[Sort[alpha],#]&/@alpha//Flatten},myperm[Plus@@(bloboperator[beta,Last[#]]&/@SelectBlobPerm[beta,Length[alpha]]),beta,alpha]]


$bloboperator[{i_,j_},scalarblob_]:={1,Subscript[l, i]\[CenterDot]Subscript[\[Epsilon], i]Subscript[l, j]\[CenterDot]Subscript[\[Epsilon], j]}
$bloboperator[order_,scalarblob_]:={signofpermblob[order,scalarblob]If[Length[scalarblob]==2,2,1](-1)^Length[Flatten[scalarblob]],
Product[Subscript[l, i[[1]]]\[CenterDot]Subscript[\[Epsilon], i[[1]]]Product[Subscript[k, i[[j]]]\[CenterDot]Subscript[\[Epsilon], i[[j+1]]],{j,Length[i]-1}],{i,scalarblob}]}
$Bloboperators[alpha_]:=Module[{beta=Position[Sort[alpha],#]&/@alpha//Flatten},myperm[$bloboperator[beta,Last[#]]&/@SelectBlobPerm[beta,Length[alpha]],beta,alpha]]

Coefftrv[Intemptyset_,{}]:=Intemptyset
Coefftrv[Intemptyset_,alpha_]:=Module[{op=$Bloboperators[alpha]},Sum[op[[i,1]]Coefficient[Intemptyset,op[[i,2]]],{i,Length[op]}]//Expand]


==> anc/demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    202416,       6096]
NotebookOptionsPosition[    197783,       6011]
NotebookOutlinePosition[    198179,       6027]
CellTagsIndexPosition[    198136,       6024]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9436829644187937`*^9, 3.94368296552468*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4b1b605d-aca9-41c0-8c94-37705dd9cfc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<1loop_expansion.m\>\""}]}], "Input",
 CellChangeTimes->{{3.943575329812765*^9, 3.943575345303073*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2e51a629-a81f-4a53-b773-5640dff8b3a8"],

Cell[CellGroupData[{

Cell["Basic commands", "Section",
 CellChangeTimes->{{3.9436837001814947`*^9, 
  3.943683718337276*^9}},ExpressionUUID->"885f7806-60d5-42d6-9854-\
89a38a981eb0"],

Cell[TextData[{
 "Command \"",
 StyleBox["trvbasis[n]", "Code"],
 "\" lists an independent basis of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["tr", "V"], "(", "\[Alpha]", ")"}], TraditionalForm]],
  ExpressionUUID->"73540144-2a69-4d1b-9fc8-d0225f7454ab"],
 " for n-point, and ",
 StyleBox["trv[{a1,a2,..,am}]", "Code"],
 "\[Congruent] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["tr", "V"], "(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["f", "a1"], 
       SubscriptBox["f", "a2"]}], "..."}], 
     SubscriptBox["f", "am"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "23beaf64-7f3f-489b-9bb3-8327f2e44a3d"],
 ", ",
 StyleBox["trv[{}]", "Code"],
 "\[Congruent] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["tr", "V"], "(", "\[EmptySet]", ")"}], ":=", 
    RowBox[{"D", "-", "2"}]}], TraditionalForm]],ExpressionUUID->
  "22d7d15d-600a-4657-9e83-903fe480e37c"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.943517418775296*^9, 3.9435174572591677`*^9}, {
   3.943518592618835*^9, 3.943518599164098*^9}, {3.943519197940213*^9, 
   3.943519250398636*^9}, {3.943520657683695*^9, 3.9435207327272367`*^9}, {
   3.943523791970586*^9, 3.9435238113366632`*^9}, {3.943562989608142*^9, 
   3.943563019303318*^9}, {3.9435637495544367`*^9, 3.943563750045216*^9}, {
   3.9435663779657803`*^9, 3.943566562269246*^9}, {3.943567944753039*^9, 
   3.9435680159348183`*^9}, {3.943573574749812*^9, 3.943573603443675*^9}, {
   3.943683191015836*^9, 3.943683191477797*^9}, {3.943684520144636*^9, 
   3.943684524505435*^9}, 3.9440137695242558`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c948f074-71bb-456c-bf03-33b3db373d38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trvbasis", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.9435191684138927`*^9, 3.9435191715870857`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"16695fa4-4faa-478a-84f1-4dd5fbd43ff5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"trv", "[", 
    RowBox[{"{", "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], ",", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.943519171898363*^9, 3.94356415101429*^9, 
  3.94356637338612*^9, 3.943567895045827*^9, 3.943567931415393*^9, 
  3.9435753729779453`*^9, 3.944095139008473*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"7905a1e0-738c-4d52-a882-9011c4b11355"]
}, Open  ]],

Cell[TextData[{
 "Command \"",
 StyleBox["trV[alpha_]", "Code"],
 "\[CloseCurlyDoubleQuote] expands the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["tr", "V"], TraditionalForm]],ExpressionUUID->
  "52f2bff6-2e97-4ed2-ac19-796405c1eed9"],
 " to Lorentz products."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.943517418775296*^9, 3.9435174572591677`*^9}, {
   3.943518592618835*^9, 3.943518599164098*^9}, {3.943519197940213*^9, 
   3.943519250398636*^9}, {3.943520657683695*^9, 3.9435207327272367`*^9}, {
   3.943523791970586*^9, 3.9435238113366632`*^9}, {3.943562989608142*^9, 
   3.943563019303318*^9}, {3.9435637495544367`*^9, 3.943563750045216*^9}, {
   3.9435663779657803`*^9, 3.943566562269246*^9}, {3.943567944753039*^9, 
   3.9435680159348183`*^9}, {3.943573574749812*^9, 3.943573603443675*^9}, {
   3.94368307816636*^9, 3.94368311268204*^9}, {3.9436831622583427`*^9, 
   3.943683188280408*^9}, 3.944013763582382*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7d79624b-ffbb-4acf-968f-acc15f14e06b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trV", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9436831205527143`*^9, 3.9436831254180317`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0b978c6f-065a-4244-bda1-5d7cd01b227f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["k", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["k", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["k", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "1"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["k", "4"]}], " ", 
   RowBox[{
    SubscriptBox["k", "2"], "\[CenterDot]", 
    SubscriptBox["k", "3"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}]}]], "Output",
 CellChangeTimes->{3.943683126050527*^9, 3.944095140542184*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"005dbb93-7953-4bdb-b099-ad93d823f511"]
}, Open  ]],

Cell[TextData[{
 "Command \[OpenCurlyDoubleQuote]",
 StyleBox["ToPlanarVar[expr_,n_]", "Code"],
 "\[CloseCurlyDoubleQuote] expands scalar products to planar variables for \
n-point."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.943517418775296*^9, 3.9435174572591677`*^9}, {
   3.943518592618835*^9, 3.943518599164098*^9}, {3.943519197940213*^9, 
   3.943519250398636*^9}, {3.943520657683695*^9, 3.9435207327272367`*^9}, {
   3.943523791970586*^9, 3.9435238113366632`*^9}, {3.943562989608142*^9, 
   3.943563019303318*^9}, {3.9435637495544367`*^9, 3.943563750045216*^9}, {
   3.9435663779657803`*^9, 3.943566562269246*^9}, {3.943567944753039*^9, 
   3.9435680159348183`*^9}, {3.943573574749812*^9, 3.943573603443675*^9}, {
   3.94368307816636*^9, 3.94368311268204*^9}, {3.9436831622583427`*^9, 
   3.943683188280408*^9}, {3.943683752756793*^9, 3.9436838543107643`*^9}, 
   3.944013765441894*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"50903b88-1d33-4c81-af40-74f095c0dca8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToPlanarVar", "[", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["k", "3"]}]}], ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.943683857571493*^9, 3.9436838712501802`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"763e4cf2-62b1-4998-af38-f120e5b81624"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["Y", "3"]}], "+", 
  SubscriptBox["Y", "4"], "+", 
  SubscriptBox["X", 
   RowBox[{"1", ",", "3"}]]}]], "Output",
 CellChangeTimes->{{3.943683867526309*^9, 3.94368387157508*^9}, 
   3.944095143041754*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"dffbb856-a864-4840-b7ad-68af0044c903"]
}, Open  ]],

Cell[TextData[{
 "Command \[OpenCurlyDoubleQuote]",
 StyleBox["removeScalelessY[expr_,n_]", "Code"],
 "\[CloseCurlyDoubleQuote] remove the scaleless terms in ",
 StyleBox["expr", "Code"],
 " for n-point."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.943517418775296*^9, 3.9435174572591677`*^9}, {
   3.943518592618835*^9, 3.943518599164098*^9}, {3.943519197940213*^9, 
   3.943519250398636*^9}, {3.943520657683695*^9, 3.9435207327272367`*^9}, {
   3.943523791970586*^9, 3.9435238113366632`*^9}, {3.943562989608142*^9, 
   3.943563019303318*^9}, {3.9435637495544367`*^9, 3.943563750045216*^9}, {
   3.9435663779657803`*^9, 3.943566562269246*^9}, {3.943567944753039*^9, 
   3.9435680159348183`*^9}, {3.943573574749812*^9, 3.943573603443675*^9}, {
   3.94368307816636*^9, 3.94368311268204*^9}, {3.9436831622583427`*^9, 
   3.943683188280408*^9}, {3.943683752756793*^9, 3.9436838543107643`*^9}, 
   3.944013765441894*^9, {3.944013936794335*^9, 3.944014019848565*^9}, {
   3.944014054661384*^9, 3.944014055534342*^9}, {3.944095188039562*^9, 
   3.944095215337564*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"a8f96554-8f57-44d4-ab48-e51f93ffe76c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"removeScalelessY", "[", 
  RowBox[{
   RowBox[{"N0", "+", 
    FractionBox["N1", 
     SubscriptBox["Y", "1"]], "+", 
    FractionBox["N12", 
     RowBox[{
      SubscriptBox["Y", "1"], 
      SubscriptBox["Y", "2"]}]], "+", 
    FractionBox["N13", 
     RowBox[{
      SubscriptBox["Y", "1"], 
      SubscriptBox["Y", "3"]}]], "+", 
    FractionBox["N134", 
     RowBox[{
      SubscriptBox["Y", "1"], 
      SubscriptBox["Y", "3"], 
      SubscriptBox["Y", "4"]}]]}], ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.9440138442401123`*^9, 3.944013921451097*^9}, {
  3.9441256305409184`*^9, 3.94412563206796*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"d9af7ba2-e619-49c3-a5c5-bd86e4904922"],

Cell[BoxData[
 RowBox[{
  FractionBox["N13", 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox["N134", 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]]}]], "Output",
 CellChangeTimes->{3.944013851018516*^9, 3.9440139226402884`*^9, 
  3.944125632803533*^9},
 CellLabel->
  "Out[334]=",ExpressionUUID->"07e2b0a1-dfc9-4e54-b280-ae4bd85c7cac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["\[ScriptCapitalI]", "\[EmptySet]", 
   RowBox[{"scalar", "-", "loop"}]], 
  TraditionalForm]],ExpressionUUID->"43cf5c9e-84e8-4037-85c5-564a3ddbba57"]], \
"Section",
 CellChangeTimes->{{3.943512956046627*^9, 3.943512988131382*^9}, {
  3.943513974860557*^9, 3.943513985850532*^9}, {3.9435686146720123`*^9, 
  3.9435686178822393`*^9}},ExpressionUUID->"e9846407-2f0d-41a3-b437-\
2e081f61ef56"],

Cell[TextData[{
 "Command \[OpenCurlyDoubleQuote]",
 StyleBox["YMoneloopLargeD[n_]", "Code"],
 "\" generate ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalI]", 
    RowBox[{"n", ",", "\[EmptySet]"}], 
    RowBox[{"scalar", "-", "loop"}]], TraditionalForm]],ExpressionUUID->
  "e55306ab-58db-464a-89e3-376db619fc1e"],
 " through Feynman rules and satisfy the two conditions we required. Note we \
manually delete tadpole and massless bubble diagrams of  ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalI]", 
    RowBox[{"n", ",", "\[EmptySet]"}], 
    RowBox[{"scalar", "-", "loop"}]], TraditionalForm]],ExpressionUUID->
  "cb3585f6-d9ac-4e24-8627-65089dc47819"],
 ", since they are nonphysical."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQbXU+Yu7KxLeOUt4ai0B0/Vlhg1VA2svhKZi2EttX
DaIXHPRpAtFXHpgarQbSba7TrUF01QfBFBDtdWdCJoheVhiWC6IFH73JB9Ea
N3Negug78w6+B9FGTIsWrgHSClv3gOkW7ZYlB4D0G5+VS0E0R11l7kEgrSUR
UgOiW/osZQ8Bad4P++RB9DuWeXNBdJHPHzBt+Nbyw1Eg/f3UOjAtpFhk/wtI
63jyOILokImqz0H0qUW/X4BodkdG1d9A+lISoyaI7luYrAuid7vuAdOzI5ZP
BdHboneA6dANm//NTnrr2K/+7z+IBgBycKPs
  "],
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e31ebbb6-1ea4-4b80-b059-aa082737173a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ym4ptonelooplargeD", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"YMoneloopLargeD", "[", "4", "]"}], "//", 
    RowBox[{
     RowBox[{"ToPlanarVar", "[", 
      RowBox[{"#", ",", "4"}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"removeScalelessY", "[", 
     RowBox[{"#", ",", "4"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.943563593959174*^9, 3.943563627011478*^9}, {
  3.943566041169145*^9, 3.943566049796777*^9}, {3.943684749982724*^9, 
  3.943684760444066*^9}, {3.943685245335372*^9, 3.943685247135145*^9}, {
  3.943699644057179*^9, 3.9436996446043463`*^9}, {3.944105851464806*^9, 
  3.944105887789383*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"16b8f564-7f02-4969-a798-ab094b3f3b3e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.943563594483346*^9, 3.943563628292021*^9, {3.9435660451532307`*^9, 
   3.943566052104267*^9}, 3.943575351402833*^9, 3.9436815503400393`*^9, 
   3.9436829768365107`*^9, 3.943684790011469*^9, 3.943685247737041*^9, 
   3.9436996467134857`*^9, {3.9441058214926653`*^9, 3.944105852697523*^9}, 
   3.944105888394698*^9, 3.944107482522462*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"8859b862-a434-4d33-abac-95bf7715e5bc"]
}, Open  ]],

Cell[TextData[{
 "Command \[OpenCurlyDoubleQuote]",
 StyleBox["YMoneloopLargeDFL[n_]", "Code"],
 "\" generate ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalI]", 
    RowBox[{"n", ",", "\[EmptySet]"}], 
    RowBox[{"scalar", "-", "loop"}]], TraditionalForm]],ExpressionUUID->
  "9dc2a318-39a3-4aa0-a6e6-6d0c3a25cff2"],
 " through forward limit and satisfy the two conditions we required. Note we \
manually delete term involve \[OpenCurlyDoubleQuote]regulators\
\[CloseCurlyDoubleQuote], say ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"i", ",", "i"}]], ",", 
    SubscriptBox["X", 
     RowBox[{"i", ",", 
      RowBox[{"i", "+", "1"}]}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cb770a51-14da-4e37-947e-a01644c1da82"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQbXU+Yu7KxLeOUt4ai0B0/Vlhg1VA2svhKZi2EttX
DaIXHPRpAtFXHpgarQbSba7TrUF01QfBFBDtdWdCJoheVhiWC6IFH73JB9Ea
N3Negug78w6+B9FGTIsWrgHSClv3gOkW7ZYlB4D0G5+VS0E0R11l7kEgrSUR
UgOiW/osZQ8Bad4P++RB9DuWeXNBdJHPHzBt+Nbyw1Eg/f3UOjAtpFhk/wtI
63jyOILokImqz0H0qUW/X4BodkdG1d9A+lISoyaI7luYrAuid7vuAdOzI5ZP
BdHboneA6dANm//NTnrr2K/+7z+IbmHc+vIEkH516gCYdntxX+IkkBYxO6YA
ogEwq7Yl
  "],
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"a5f7a1af-0ccb-49ac-8000-f4a70761374d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"YMoneloopLargeDFL", "[", "4", "]"}], "//", 
   RowBox[{
    RowBox[{"ToPlanarVar", "[", 
     RowBox[{"#", ",", "4"}], "]"}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"removeScalelessY", "[", 
    RowBox[{"#", ",", "4"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"ym4ptonelooplargeD", "-", "%"}]}], "Input",
 CellChangeTimes->{
  3.944107124955587*^9, {3.9441074907760983`*^9, 3.944107495008691*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"35d2a34f-e1f3-4c76-badd-1c158aaa3049"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    SubscriptBox["Y", "2"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "4"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "2"]}], " ", 
    RowBox[{
     SubscriptBox["l", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    SubscriptBox["Y", "1"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"4", " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "1"]}], " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}], " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "3"]}], " ", 
    SubscriptBox["Y", "3"]}], 
   RowBox[{"2", " ", 
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.9441065253686543`*^9, 3.944106567592371*^9, 3.944107125754641*^9, {
   3.944107486858302*^9, 3.944107495923774*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"837f509e-7231-47b6-93ee-cfeb51a4ccf3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9441065253686543`*^9, 3.944106567592371*^9, 3.944107125754641*^9, {
   3.944107486858302*^9, 3.944107495930139*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"a06416d9-78f2-4ceb-b0a4-26f9f076813a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["\[ScriptCapitalD]", "\[Alpha]", 
   RowBox[{"(", "m", ")"}]], 
  TraditionalForm]],ExpressionUUID->"c007b362-3157-4d84-9e1d-19b9283fa641"]], \
"Section",
 CellChangeTimes->{{3.9435129993991413`*^9, 
  3.943513013320857*^9}},ExpressionUUID->"a8e78b23-bed2-4414-99cc-\
b689d0dd955e"],

Cell[TextData[{
 "The command \"",
 StyleBox["Bloboperators[alpha_]", "Code"],
 "\" generates ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[ScriptCapitalD]", "\[Alpha]", 
    RowBox[{"(", "m", ")"}]], TraditionalForm]],ExpressionUUID->
  "40519ad8-7a51-4ac0-9fd5-bb3a8a10b2e0"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.943517418775296*^9, 3.9435174572591677`*^9}, {
  3.943518592618835*^9, 3.943518599164098*^9}, {3.943519197940213*^9, 
  3.943519250398636*^9}, {3.943520657683695*^9, 3.9435207327272367`*^9}, {
  3.943521056560605*^9, 3.9435211005268908`*^9}, {3.943521130701373*^9, 
  3.943521151402596*^9}, {3.9435221234015083`*^9, 3.943522174050642*^9}, {
  3.943523597062768*^9, 3.94352359789711*^9}, {3.943564580130312*^9, 
  3.94356458929064*^9}, {3.944125555495775*^9, 3.9441255687096977`*^9}, {
  3.944125648824108*^9, 3.9441256511394997`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"722582a2-1503-49ee-a044-d7b544560a48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bloboperators", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.943562948774873*^9, 3.9435629491482983`*^9}, {
  3.943564618359208*^9, 3.9435646186527977`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"db5e2c31-a0ec-44d4-ae16-618e1a9cbd63"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \
\\(+\\)]\\)\"\>", 
   RowBox[{"{", "1", "}"}]], " ", 
  SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \
\\(+\\)]\\)\"\>", 
   RowBox[{"{", "3", "}"}]]}]], "Output",
 CellChangeTimes->{3.943562950421136*^9, 3.943575361343026*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"73a259ed-c2ab-42d8-86f0-874e18ae3026"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bloboperators", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "3", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.943514000544588*^9, 3.943514002763321*^9}, {
   3.94351410021382*^9, 3.943514171493112*^9}, {3.9435142682667828`*^9, 
   3.943514279523696*^9}, {3.943515878855733*^9, 3.9435158800854473`*^9}, 
   3.943517253718667*^9, 3.943521032393456*^9, {3.943521271578281*^9, 
   3.943521278500133*^9}, {3.9435236010005283`*^9, 3.943523601270536*^9}, {
   3.943564620843803*^9, 3.943564621011837*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d604eba6-3ef5-4de4-986c-2b11227b9acb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \
\\(+\\)]\\)\"\>", 
     RowBox[{"{", "1", "}"}]]}], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "2", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "3", "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "2", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "3", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "1", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}]]}]}]], "Output",
 CellChangeTimes->{3.943521279616846*^9, 3.943523601976399*^9, 
  3.9435629267134132`*^9, 3.9435753639283943`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"59fced36-9fe0-4234-981b-d0ef7046065c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bloboperators", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "3", ",", "2", ",", "6"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9435236145205*^9, 3.943523614646763*^9}, {
  3.9435646223925743`*^9, 3.943564622589304*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4c494abb-7a67-468a-b01a-ae0bf59f7e57"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "1", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "6", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}]]}], "-", 
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "2", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "3", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "6", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "3", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "1", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "6"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "2", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "1", ",", "3"}], "}"}]]}]}]], "Output",
 CellChangeTimes->{3.943523614994898*^9, 3.9435629299613543`*^9, 
  3.943575366013651*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"566b358f-89ef-4454-8f59-20781ed64cb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Bloboperators", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "7"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.943933548724596*^9, 3.943933551637209*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"077b7e44-4d21-4ea9-9a19-3b8dd433b5a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "1", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "6", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "7", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3"}], "}"}]]}], "+", 
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "1", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3"}], "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7"}], "}"}]]}], "+", 
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "6", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3"}], "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1"}], "}"}]]}], "+", 
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "6", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "7", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "3"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7"}], "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "3"}], "}"}]]}], "+", 
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "1", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "7", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "6"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1"}], "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "6"}], "}"}]]}], "-", 
  RowBox[{
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "3", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "5", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3"}], "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "7", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "3", ",", "6"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "5", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6", ",", "7", ",", "1"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "1", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3", ",", "6", ",", "7"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "3", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"6", ",", "7", ",", "1", ",", "5"}], "}"}]]}], "+", 
  RowBox[{"2", " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", "6", "}"}]], " ", 
   SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[PartialD]\\), \\(+\\)]\\)\"\
\>", 
    RowBox[{"{", 
     RowBox[{"7", ",", "1", ",", "5", ",", "3"}], "}"}]]}]}]], "Output",
 CellChangeTimes->{3.943933553363759*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"d4b1ba3c-9a42-4c95-93c5-bee35170a966"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["\[ScriptCapitalI]", "n", "YM"], 
  TraditionalForm]],ExpressionUUID->"4e472d77-6d93-4177-a488-82c57606342e"]], \
"Section",
 CellChangeTimes->{{3.9435129993991413`*^9, 3.943513013320857*^9}, {
  3.94351684097499*^9, 
  3.9435168497306623`*^9}},ExpressionUUID->"47d6992c-4f6c-4424-94b2-\
303e9d4724ac"],

Cell[TextData[{
 "Command \"",
 StyleBox["Coefftrv[Intemptyset_, alpha_]", "Code"],
 "\" can generate  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalI]", "\[Alpha]", 
     RowBox[{"scalar", "-", "loop"}]], "=", 
    RowBox[{
     SubsuperscriptBox["\[ScriptCapitalD]", "\[Alpha]", 
      RowBox[{"(", "m", ")"}]], 
     SubscriptBox["\[ScriptCapitalI]", "\[EmptySet]"]}]}], TraditionalForm]],
  ExpressionUUID->"d34dfa9d-648d-4f89-b657-be893dba5b10"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.943517418775296*^9, 3.9435174572591677`*^9}, {
   3.943518592618835*^9, 3.943518599164098*^9}, {3.943519197940213*^9, 
   3.943519250398636*^9}, {3.943520657683695*^9, 3.9435207327272367`*^9}, {
   3.943521688820599*^9, 3.943521723465197*^9}, {3.943521905218961*^9, 
   3.94352190632372*^9}, {3.943522036332899*^9, 3.9435220373831987`*^9}, {
   3.943523646044998*^9, 3.943523707811668*^9}, {3.943526478460227*^9, 
   3.943526541205161*^9}, {3.9435685543021793`*^9, 3.943568575959619*^9}, {
   3.943683182592815*^9, 3.9436831830140743`*^9}, 3.944125654093377*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c2079438-9f6f-4735-8ac2-41deec1adafe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Alpha]", "=", "132"}], "*)"}], 
  RowBox[{"Coefftrv", "[", 
   RowBox[{"ym4ptonelooplargeD", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9435672613125973`*^9, 3.943567275559499*^9}, {
  3.943568592690444*^9, 3.943568602739809*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0c3bd48d-8d78-480f-9ea8-27637cecc9e8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubscriptBox["l", "4"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["k", "3"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"1", ",", "3"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["k", "1"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubsuperscriptBox["X", 
     RowBox[{"2", ",", "4"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["l", "4"], "\[CenterDot]", 
     SubscriptBox["\[Epsilon]", "4"]}]}], 
   RowBox[{
    SubscriptBox["Y", "1"], " ", 
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]], "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{
    SubscriptBox["Y", "2"], " ", 
    SubscriptBox["Y", "3"], " ", 
    SubscriptBox["Y", "4"], " ", 
    SubscriptBox["X", 
     RowBox[{"2", ",", "4"}]]}]]}]], "Output",
 CellChangeTimes->{3.943567276948093*^9, 3.9435686043816*^9, 
  3.943575377520555*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"db0eeebd-24aa-41a2-8cc0-db3127f58810"]
}, Open  ]],

Cell[TextData[{
 "The entire n-point 1-loop pure YM integrand is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[ScriptCapitalI]", "n", "YM"], "=", 
    RowBox[{"\[Sum]", 
     RowBox[{
      RowBox[{
       SubscriptBox["tr", "V"], "(", "\[Alpha]", ")"}], 
      SubsuperscriptBox["\[ScriptCapitalI]", "\[Alpha]", 
       RowBox[{"scalar", "-", "loop"}]]}]}]}], TraditionalForm]],
  ExpressionUUID->"9f5cc118-0037-4afc-97f6-2a1a44f41a57"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9435673952552767`*^9, 3.943567470133814*^9}, {
   3.9435683786916237`*^9, 3.943568396391262*^9}, {3.943568434293668*^9, 
   3.943568499586135*^9}, {3.9435736228440847`*^9, 3.9435736712401037`*^9}, 
   3.944125655147337*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"d9bf8804-65bd-42c9-8e31-7e43d8c168ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ym4ptoneloop", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"alpha", " ", 
     RowBox[{"Coefftrv", "[", 
      RowBox[{"ym4ptonelooplargeD", ",", 
       RowBox[{"Last", "[", "alpha", "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"alpha", ",", 
      RowBox[{"trvbasis", "[", "4", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.943567283209158*^9, 3.9435673215164957`*^9}, {
   3.9435673775306473`*^9, 3.9435673843370657`*^9}, {3.9435674519861307`*^9, 
   3.943567455125634*^9}, {3.9435676941833973`*^9, 3.943567696099762*^9}, 
   3.94356803249419*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"443e2ffb-a34b-4516-882f-501d2417ac7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       SubscriptBox["Y", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       SubscriptBox["Y", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       SubscriptBox["Y", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "4"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "4"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "4"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "2"]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       SubscriptBox["Y", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "4"]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "4"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "1"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "1"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "1"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "3"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "3"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "3"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "1"]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "1"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "3"]}], 
      RowBox[{"4", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "3"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], 
       RowBox[{"2", " ", 
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "3"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "4"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], 
       RowBox[{"2", " ", 
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "4"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       SubscriptBox["Y", "3"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], 
       RowBox[{"2", " ", 
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "3"], " ", 
        SubscriptBox["Y", "4"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], " ", 
       SubscriptBox["Y", "1"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"2", " ", 
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "3"], " ", 
        SubscriptBox["Y", "4"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       SubscriptBox["Y", "2"]}], 
      RowBox[{"2", " ", 
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}], 
       RowBox[{
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "3"], " ", 
        SubscriptBox["Y", "4"]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "4"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "4"]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}], 
       RowBox[{
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "3"], " ", 
        SubscriptBox["Y", "4"]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "3"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "3"], " ", 
        SubscriptBox["Y", "4"]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "1"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "3"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "3"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}], 
       RowBox[{
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "3"], " ", 
        SubscriptBox["Y", "4"]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "2"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "2"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["k", "4"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["l", "1"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "1"]}]}], 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["k", "4"], "\[CenterDot]", 
       SubscriptBox["\[Epsilon]", "1"]}], 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"]}]], "+", 
     FractionBox["2", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"1", ",", "3"}], "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "+", 
     FractionBox["2", 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubsuperscriptBox["X", 
        RowBox[{"2", ",", "4"}], "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "+", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       RowBox[{
        SubscriptBox["Y", "1"], " ", 
        SubscriptBox["Y", "3"], " ", 
        SubsuperscriptBox["X", 
         RowBox[{"1", ",", "3"}], "2"]}]]}], "-", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]], "-", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"1", ",", "3"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       RowBox[{
        SubscriptBox["Y", "2"], " ", 
        SubscriptBox["Y", "4"], " ", 
        SubsuperscriptBox["X", 
         RowBox[{"2", ",", "4"}], "2"]}]]}], "-", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "1"], " ", 
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]], "-", 
     FractionBox["1", 
      RowBox[{
       SubscriptBox["Y", "2"], " ", 
       SubscriptBox["Y", "3"], " ", 
       SubscriptBox["Y", "4"], " ", 
       SubscriptBox["X", 
        RowBox[{"2", ",", "4"}]]}]]}], ")"}], " ", 
   RowBox[{"trv", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], "]"}]}]}]], "Output",\

 CellChangeTimes->{3.9435673323043127`*^9, 3.943567456325275*^9, 
  3.9435676998723*^9, 3.943568033535102*^9, 3.943575380076605*^9, 
  3.943681636201447*^9, 3.9436829807518597`*^9, 3.943691028474576*^9, 
  3.944105919264336*^9, 3.944107503215315*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"19ce3462-3e18-41aa-ab0a-58da85745da2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4bbf1d1e-3153-4793-8e79-d0ee285fa9c8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 197, 3, 30, "Input",ExpressionUUID->"4b1b605d-aca9-41c0-8c94-37705dd9cfc6"],
Cell[758, 25, 342, 7, 52, "Input",ExpressionUUID->"2e51a629-a81f-4a53-b773-5640dff8b3a8"],
Cell[CellGroupData[{
Cell[1125, 36, 161, 3, 67, "Section",ExpressionUUID->"885f7806-60d5-42d6-9854-89a38a981eb0"],
Cell[1289, 41, 1725, 46, 51, "Text",ExpressionUUID->"c948f074-71bb-456c-bf03-33b3db373d38"],
Cell[CellGroupData[{
Cell[3039, 91, 209, 3, 30, "Input",ExpressionUUID->"16695fa4-4faa-478a-84f1-4dd5fbd43ff5"],
Cell[3251, 96, 1671, 48, 34, "Output",ExpressionUUID->"7905a1e0-738c-4d52-a882-9011c4b11355"]
}, Open  ]],
Cell[4937, 147, 1039, 21, 51, "Text",ExpressionUUID->"7d79624b-ffbb-4acf-968f-acc15f14e06b"],
Cell[CellGroupData[{
Cell[6001, 172, 271, 5, 30, "Input",ExpressionUUID->"0b978c6f-065a-4244-bda1-5d7cd01b227f"],
Cell[6275, 179, 6908, 211, 56, "Output",ExpressionUUID->"005dbb93-7953-4bdb-b099-ad93d823f511"]
}, Open  ]],
Cell[13198, 393, 1010, 18, 51, "Text",ExpressionUUID->"50903b88-1d33-4c81-af40-74f095c0dca8"],
Cell[CellGroupData[{
Cell[14233, 415, 339, 8, 30, "Input",ExpressionUUID->"763e4cf2-62b1-4998-af38-f120e5b81624"],
Cell[14575, 425, 339, 9, 37, "Output",ExpressionUUID->"dffbb856-a864-4840-b7ad-68af0044c903"]
}, Open  ]],
Cell[14929, 437, 1178, 21, 51, "Text",ExpressionUUID->"a8f96554-8f57-44d4-ab48-e51f93ffe76c"],
Cell[CellGroupData[{
Cell[16132, 462, 723, 22, 50, "Input",ExpressionUUID->"d9af7ba2-e619-49c3-a5c5-bd86e4904922"],
Cell[16858, 486, 449, 14, 52, "Output",ExpressionUUID->"07e2b0a1-dfc9-4e54-b280-ae4bd85c7cac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17356, 506, 448, 9, 70, "Section",ExpressionUUID->"e9846407-2f0d-41a3-b437-2e081f61ef56"],
Cell[17807, 517, 1255, 30, 55, "Text",ExpressionUUID->"e31ebbb6-1ea4-4b80-b059-aa082737173a"],
Cell[CellGroupData[{
Cell[19087, 551, 725, 16, 30, "Input",ExpressionUUID->"16b8f564-7f02-4969-a798-ab094b3f3b3e"],
Cell[19815, 569, 39402, 1245, 440, "Output",ExpressionUUID->"8859b862-a434-4d33-abac-95bf7715e5bc"]
}, Open  ]],
Cell[59232, 1817, 1364, 36, 56, "Text",ExpressionUUID->"a5f7a1af-0ccb-49ac-8000-f4a70761374d"],
Cell[CellGroupData[{
Cell[60621, 1857, 531, 13, 52, "Input",ExpressionUUID->"35d2a34f-e1f3-4c76-badd-1c158aaa3049"],
Cell[61155, 1872, 39182, 1242, 440, "Output",ExpressionUUID->"837f509e-7231-47b6-93ee-cfeb51a4ccf3"],
Cell[100340, 3116, 247, 4, 34, "Output",ExpressionUUID->"a06416d9-78f2-4ceb-b0a4-26f9f076813a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100636, 3126, 340, 8, 70, "Section",ExpressionUUID->"a8e78b23-bed2-4414-99cc-b689d0dd955e"],
Cell[100979, 3136, 985, 21, 51, "Text",ExpressionUUID->"722582a2-1503-49ee-a044-d7b544560a48"],
Cell[CellGroupData[{
Cell[101989, 3161, 310, 6, 30, "Input",ExpressionUUID->"db5e2c31-a0ec-44d4-ae16-618e1a9cbd63"],
Cell[102302, 3169, 410, 9, 36, "Output",ExpressionUUID->"73a259ed-c2ab-42d8-86f0-874e18ae3026"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102749, 3183, 612, 10, 30, "Input",ExpressionUUID->"d604eba6-3ef5-4de4-986c-2b11227b9acb"],
Cell[103364, 3195, 1493, 39, 37, "Output",ExpressionUUID->"59fced36-9fe0-4234-981b-d0ef7046065c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104894, 3239, 326, 6, 30, "Input",ExpressionUUID->"4c494abb-7a67-468a-b01a-ae0bf59f7e57"],
Cell[105223, 3247, 2524, 67, 37, "Output",ExpressionUUID->"566b358f-89ef-4454-8f59-20781ed64cb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107784, 3319, 291, 6, 30, "Input",ExpressionUUID->"077b7e44-4d21-4ea9-9a19-3b8dd433b5a5"],
Cell[108078, 3327, 5302, 141, 60, "Output",ExpressionUUID->"d4b1ba3c-9a42-4c95-93c5-bee35170a966"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113429, 3474, 360, 8, 69, "Section",ExpressionUUID->"47d6992c-4f6c-4424-94b2-303e9d4724ac"],
Cell[113792, 3484, 1212, 26, 54, "Text",ExpressionUUID->"c2079438-9f6f-4735-8ac2-41deec1adafe"],
Cell[CellGroupData[{
Cell[115029, 3514, 435, 10, 30, "Input",ExpressionUUID->"0c3bd48d-8d78-480f-9ea8-27637cecc9e8"],
Cell[115467, 3526, 2253, 75, 58, "Output",ExpressionUUID->"db0eeebd-24aa-41a2-8cc0-db3127f58810"]
}, Open  ]],
Cell[117735, 3604, 847, 21, 58, "Text",ExpressionUUID->"d9bf8804-65bd-42c9-8e31-7e43d8c168ed"],
Cell[CellGroupData[{
Cell[118607, 3629, 684, 15, 30, "Input",ExpressionUUID->"443e2ffb-a34b-4516-882f-501d2417ac7d"],
Cell[119294, 3646, 78461, 2361, 1099, "Output",ExpressionUUID->"19ce3462-3e18-41aa-ab0a-58da85745da2"]
}, Open  ]]
}, Open  ]]
}
]
*)


